Graph Neural Network for Video Relocalization

In this paper, we focus on video relocalization task, which uses a query video clip as input to retrieve a semantic relative video clip in another untrimmed long video. we find that in video relocalization datasets, there exists a phenomenon showing that there does not exist consistent relationship between feature similarity by frame and feature similarity by video, which affects the feature fusion among frames. However, existing video relocalization methods do not fully consider it. Taking this phenomenon into account, in this article, we treat video features as a graph by concatenating the query video feature and proposal video feature along time dimension, where each timestep is treated as a node, each row of the feature matrix is treated as feature of each node. Then, with the power of graph neural networks, we propose a Multi-Graph Feature Fusion Module to fuse the relation feature of this graph. After evaluating our method on ActivityNet v1.2 dataset and Thumos14 dataset, we find that our proposed method outperforms the state of art methods.

==> fig_total/fig10.py <==
# fig10.py 
import networkx as nx
import numpy as np
import matplotlib.pyplot as plt

def show_k_graph(n:int, k:int):
    def adj_matrix(n:int, k:int) -> (np.array):  # 这里算是一个创新? 实际上, 加不加都一样. 只是读起来更好啦? 
        adj_matrix_out = np.zeros((2*n, 2*n), dtype=np.float32)
        for i in range(0, n):
            adj_matrix_out[i, max(0, i-k):min(n-1, i+k)+1:1] = 1.0
            adj_matrix_out[i, i] = 0.0
            adj_matrix_out[i, n+i:n-1:-k] = 1.0
            adj_matrix_out[i, n+i:2*n:k] = 1.0
        adj_matrix_out[n:,n:] = adj_matrix_out[:n,:n]
        adj_matrix_out[n:,:n] = adj_matrix_out[:n,n:].transpose(1,0)

        # adj_matrix_out[:, n:2*n:1] = adj_matrix_out[:, 2*n-1:n-1:-1]
        # adj_matrix_out[n:2*n:1, :] = adj_matrix_out[2*n-1:n-1:-1, :]
        
        return adj_matrix_out

    n1 = np.arange(2*n)
    y1 = adj_matrix(n, k)
    row, col = y1.nonzero()
    edges = np.concatenate([row.reshape(-1, 1), col.reshape(-1, 1)], 1).tolist()

    edge_list = []

    g1 = nx.Graph()
    g1.add_nodes_from(n1)
    g1.add_edges_from(edges)

    for i, j in g1.edges:
        edge_list.append("#EE0000" if (i<n)&(j<n) else "#66CCFF" if (i>=n)&(j>=n)  else "#006666")

    # 如果想要呈现出来类似直线的形式?
    pos_list = []
    for i in range(n):
        pos_list.append([i, 1])
    for i in range(n):
        pos_list.append([i, 0])

    nx.draw_circular(g1, node_color=["#EE0000"]*n+["#66CCFF"]*n, edge_color=edge_list)

    plt.show()
    # plt.savefig("fig10.PNG")

show_k_graph(8, 3)
